Electromagnetic response of dense quark matter around color-superconducting phase transition and QCD critical point

We explore how the electric conductivity and associated relaxation time are modified near the QCD critical point and the phase transition to a color superconducting phase using the two-flavor Nambu-Jona-Lasinio model with finite current quark masses. We give a comprehensive account of the nature of the soft modes associated with these phase transitions and how they affect the photon self-energy when the system approaches these phase transitions in a combined way with an emphasis on the common and different aspects in the two transitions. The formalism developed for describing the paraconductivity in metallic superconductors is used for the analysis of the photon self-energy. We show that the transport coefficients calculated from the self-energy show anomalous enhancements in both cases with different critical exponents for the individual transitions. We briefly discuss the possibility of detecting the enhancements in the relativistic heavy-ion collisions in the present and future facilities.

==> sigma_QCDCP.py <==
import numpy as np
from scipy import integrate
from scipy import optimize
import scipy.interpolate as scipl
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from matplotlib.colors import ListedColormap
from matplotlib.colors import LogNorm
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.ticker as ticker
import matplotlib.ticker as mticker
import colorsys
from cycler import cycler
import os
import sys
sys.path.append(os.path.join(os.path.dirname(__file__), '..'))
### parameter ####################
T_CP = 46.711904731000054
mu_CP = 329.33972440504374
##################################
### graph-setup ##################
from matplotlib import rc
rc("font", **{"family":"cm"})

plt.rcParams.update({
    "figure.figsize" : [12,3] ,
    "font.size" : 20 ,
    "xtick.labelsize" : 14 ,
    "ytick.labelsize" : 14 ,
    "axes.labelsize" : 22 ,

    "text.usetex" : True ,
    "text.latex.preamble" : r"\usepackage{bm}",

    "axes.labelpad" : 10 ,
    "savefig.bbox" : 'tight'})

#use darker color set
clist = []
for i in range(10):
    c = colorsys.rgb_to_hsv( *plt.get_cmap("Set1")(i)[:3] )
    c = colorsys.hsv_to_rgb( c[0] , 1.-(1.-c[1])*.2 , c[2]*.85 )
    # c = colorsys.rgb_to_hsv( *plt.get_cmap("tab10")(i)[:3] )
    # c = colorsys.hsv_to_rgb( c[0] , 1.-(1.-c[1])*.5 , c[2]*.95 )
    clist.append( c )
plt.rcParams['axes.prop_cycle'] = cycler( color=clist )

plt.gca().xaxis.get_major_formatter().set_useOffset(False)
plt.gca().yaxis.get_major_formatter().set_useOffset(False)

#same as xtics and ytics in gnuplot:
def xtics( tics ):
    plt.gca().xaxis.set_major_locator( ticker.MultipleLocator( tics ) )
    return
def ytics( tics ):
    plt.gca().yaxis.set_major_locator( ticker.MultipleLocator( tics ) )
    return
##################################
### graph ########################
from step0_Fundamental.Fundamental import *


Gd = 0.70*Gs
def make_list_sigma(approx, mode, grid):
    f = open("rho1_QCDCP_"+approx+"_"+mode+".txt", "r")
    data_rho1 = f.readlines()
    f.close()

    list_sigma = np.zeros(len(grid))
    for i in np.arange(0, len(grid)):
        T = float(data_rho1[i+1].split()[0])
        rho1 = float(data_rho1[i+1].split()[2])
        list_sigma[i] = 1/3 * rho1/T
    return list_sigma

f = open("rho1_QCDCP_LE_muH.txt", "r")
data = f.readlines()
f.close()
mu_limit = float(data[len(data)-1])

fig, (ax1, ax2, ax3) = plt.subplots(nrows=1, ncols=3, sharey=True)


# PT
T_grid_PT = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-3,
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-2,
np.array([1])*1e-1])

# first_LE = (make_list_sigma("LE", "1stPT_L", T_grid_PT) + make_list_sigma("LE", "1stPT_R", T_grid_PT)) / 2
# first_TDGL = (make_list_sigma("TDGL", "1stPT_L", T_grid_PT) + make_list_sigma("TDGL", "1stPT_R", T_grid_PT)) / 2

ax1.plot(T_grid_PT, make_list_sigma("LE", "CROSS", T_grid_PT), color="red", label="LE : crossover", linestyle="solid", linewidth=4, zorder=2.0)
ax1.plot(T_grid_PT, make_list_sigma("LE", "1stPT_R", T_grid_PT), color="blue", label="LE : 1st~(right)", linestyle="solid", linewidth=4, zorder=3.0)
ax1.plot(T_grid_PT, make_list_sigma("LE", "1stPT_L", T_grid_PT), color="green", label="LE : 1st~(left)", linestyle="solid", linewidth=4, zorder=4.0)
ax1.plot(T_grid_PT, make_list_sigma("TDGL", "CROSS", T_grid_PT), color="red", label="TDGL : crossover", linestyle="dashed", linewidth=2, zorder=2.5)
ax1.plot(T_grid_PT, make_list_sigma("TDGL", "1stPT_R", T_grid_PT), color="blue", label="TDGL : 1st~(right)", linestyle="dashed", linewidth=2, zorder=3.5)
ax1.plot(T_grid_PT, make_list_sigma("TDGL", "1stPT_L", T_grid_PT), color="green", label="TDGL : 1st~(left)", linestyle="dashed", linewidth=2, zorder=4.5)

dum_grid = np.linspace(1e-3, 3.5e-3, 20)
ax1.plot(dum_grid, np.array(dum_grid)**(-1)*5.0e-3, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax1.text(1.3e-3, 8.0e-1, r"$\sim \epsilon_{CP}^{-1}$", fontsize=14)

ax1.set_title("along crossover or 1st-PT lines", fontsize=17, pad=10)
leg=ax1.legend(fontsize=10.5, loc="lower center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax1.set_xscale("log")
ax1.set_yscale("log")
ax1.set_xlim(1e-3, 9e-2)
ax1.set_ylim(2e-2, 6e+1)


# T
T_grid = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-4,
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-3,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8,
          5.0, 5.2, 5.4, 5.6, 5.8,
          6.0, 6.2, 6.4, 6.6, 6.8,
          7.0, 7.2, 7.4, 7.6, 7.8,
          8.0, 8.2, 8.4, 8.6, 8.8,
          9.0, 9.2, 9.4, 9.6, 9.8])*1e-2,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8])*1e-1])

ax2.plot(T_grid, make_list_sigma("LE", "TH", T_grid), color="red", label="LE :"+r"$~T>T_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax2.plot(T_grid, make_list_sigma("LE", "TL", T_grid), color="blue", label="LE :"+r"$~T<T_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax2.plot(T_grid, make_list_sigma("TDGL", "TH", T_grid), color="red", label="TDGL :"+r"$~T>T_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)
ax2.plot(T_grid, make_list_sigma("TDGL", "TL", T_grid), color="blue", label="TDGL :"+r"$~T<T_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)

dum_grid = np.linspace(1e-4, 1e-3, 20)
ax2.plot(dum_grid, np.array(dum_grid)**(-2/3)*3.0e-3, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax2.text(1.3e-4, 1.5e-1, r"$\sim \epsilon_{CP}^{-2/3}$", fontsize=14)

ax2.set_title(r"$\mu=\mu_{CP}$", fontsize=18, pad=11)
leg=ax2.legend(fontsize=10.5, loc="upper center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax2.set_xscale("log")
ax2.set_yscale("log")
ax2.set_xlim(1e-4, 4e-1)
ax2.set_ylim(2e-2, 6e+1)


# mu
mu_grid = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-4,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8,
          5.0, 5.2, 5.4, 5.6, 5.8,
          6.0, 6.2, 6.4, 6.6, 6.8,
          7.0, 7.2, 7.4, 7.6, 7.8,
          8.0, 8.2, 8.4, 8.6, 8.8,
          9.0, 9.2, 9.4, 9.6, 9.8])*1e-3,
np.arange(1e-2, mu_limit/mu_CP-1, 2e-3)])

ax3.plot(mu_grid, make_list_sigma("LE", "muH", mu_grid), color="red", label="LE :"+r"$~\mu>\mu_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax3.plot(mu_grid, make_list_sigma("LE", "muL", mu_grid), color="blue", label="LE :"+r"$~\mu<\mu_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax3.plot(mu_grid, make_list_sigma("TDGL", "muH", mu_grid), color="red", label="TDGL :"+r"$~\mu>\mu_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)
ax3.plot(mu_grid, make_list_sigma("TDGL", "muL", mu_grid), color="blue", label="TDGL :"+r"$~\mu<\mu_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)

dum_grid = np.linspace(1e-4, 6e-4, 20)
ax3.plot(dum_grid, np.array(dum_grid)**(-2/3)*6.2e-3, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax3.text(1.7e-4, 3.0e-0, r"$\sim \epsilon_{CP}^{-2/3}$", fontsize=14)

ax3.set_title(r"$T=T_{CP}$", fontsize=18, pad=10)
leg=ax3.legend(fontsize=10.5, loc="upper center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax3.set_xscale("log")
ax3.set_yscale("log")
ax3.set_xlim(1e-4, mu_limit/mu_CP-1)
ax3.set_ylim(2e-2, 6e+1)
ax3.yaxis.set_minor_locator(ticker.LogLocator(numticks=10, subs=(.1,.2,.3,.4,.5,.6,.7,.8,.9)))

# set
f_wspace = 0.03
f_bottom = 0.15
f_top    = 1.00
f_left   = 0.07
f_right  = 0.92+f_wspace*2
fig.subplots_adjust(bottom=f_bottom, left=f_left, top=f_top, right=f_right, wspace=f_wspace)
fig.text(0.52, -0.01, r"$\epsilon_{CP}(T, \mu)$", ha="center", va="center", fontsize=18)
fig.text(0.01, 0.57, r"$\sigma~/~T$", ha="center", va="center", rotation="vertical", fontsize=18)
plt.savefig("sigma_QCDCP.pdf")
plt.show()
##################################


==> tau_QCDCP.py <==
import numpy as np
from scipy import integrate
from scipy import optimize
import scipy.interpolate as scipl
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from matplotlib.colors import ListedColormap
from matplotlib.colors import LogNorm
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.ticker as ticker
import matplotlib.ticker as mticker
import colorsys
from cycler import cycler
import os
import sys
sys.path.append(os.path.join(os.path.dirname(__file__), '..'))
### parameter ####################
T_CP = 46.711904731000054
mu_CP = 329.33972440504374
##################################
### graph-setup ##################
from matplotlib import rc
rc("font", **{"family":"cm"})

plt.rcParams.update({
    "figure.figsize" : [12,3] ,
    "font.size" : 20 ,
    "xtick.labelsize" : 14 ,
    "ytick.labelsize" : 14 ,
    "axes.labelsize" : 22 ,

    "text.usetex" : True ,
    "text.latex.preamble" : r"\usepackage{bm}",

    "axes.labelpad" : 10 ,
    "savefig.bbox" : 'tight'})

#use darker color set
clist = []
for i in range(10):
    c = colorsys.rgb_to_hsv( *plt.get_cmap("Set1")(i)[:3] )
    c = colorsys.hsv_to_rgb( c[0] , 1.-(1.-c[1])*.2 , c[2]*.85 )
    # c = colorsys.rgb_to_hsv( *plt.get_cmap("tab10")(i)[:3] )
    # c = colorsys.hsv_to_rgb( c[0] , 1.-(1.-c[1])*.5 , c[2]*.95 )
    clist.append( c )
plt.rcParams['axes.prop_cycle'] = cycler( color=clist )

plt.gca().xaxis.get_major_formatter().set_useOffset(False)
plt.gca().yaxis.get_major_formatter().set_useOffset(False)

#same as xtics and ytics in gnuplot:
def xtics( tics ):
    plt.gca().xaxis.set_major_locator( ticker.MultipleLocator( tics ) )
    return
def ytics( tics ):
    plt.gca().yaxis.set_major_locator( ticker.MultipleLocator( tics ) )
    return
##################################
### graph ########################
from step0_Fundamental.Fundamental import *


Gd = 0.70*Gs
def make_list_tau(approx, mode, grid):
    f = open("rho1_QCDCP_"+approx+"_"+mode+".txt", "r")
    data_rho1 = f.readlines()
    f.close()
    f = open("rho3_QCDCP_"+approx+"_"+mode+".txt", "r")
    data_rho3 = f.readlines()
    f.close()

    list_tau = np.zeros(len(grid))
    for i in np.arange(0, len(grid)):
        T = float(data_rho1[i+1].split()[0])
        rho1 = float(data_rho1[i+1].split()[2])
        rho3 = float(data_rho3[i+1].split()[2])
        list_tau[i] = np.sqrt(-1/6*rho3/rho1) * T
    return list_tau

f = open("rho1_QCDCP_LE_muH.txt", "r")
data = f.readlines()
f.close()
mu_limit = float(data[len(data)-1])

fig, (ax1, ax2, ax3) = plt.subplots(nrows=1, ncols=3, sharey=True)


# PT
T_grid_PT = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-3,
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-2,
np.array([1])*1e-1])

first_LE = (make_list_tau("LE", "1stPT_L", T_grid_PT) + make_list_tau("LE", "1stPT_R", T_grid_PT)) / 2
first_TDGL = (make_list_tau("TDGL", "1stPT_L", T_grid_PT) + make_list_tau("TDGL", "1stPT_R", T_grid_PT)) / 2
ax1.plot(T_grid_PT, make_list_tau("LE", "CROSS", T_grid_PT), color="red", label="LE : crossover", linestyle="solid", linewidth=4, zorder=2.0)
ax1.plot(T_grid_PT, first_LE, color="blue", label="LE : 1st-PT", linestyle="solid", linewidth=4, zorder=3.0)
ax1.plot(T_grid_PT, make_list_tau("TDGL", "CROSS", T_grid_PT), color="red", label="TDGL : crossover", linestyle="dashed", linewidth=2, zorder=2.5)
ax1.plot(T_grid_PT, first_TDGL, color="blue", label="TDGL : 1st-PT", linestyle="dashed", linewidth=2, zorder=3.5)

dum_grid = np.linspace(1e-3, 3.5e-3, 20)
ax1.plot(dum_grid, np.array(dum_grid)**(-3/2)*3.1e-2, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax1.text(1.2e-3, 3.7e+1, r"$\sim \epsilon_{CP}^{-3/2}$", fontsize=14)

ax1.set_title("along crossover or 1st-PT lines", fontsize=17, pad=10)
leg=ax1.legend(fontsize=11.5, loc="lower center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax1.set_xscale("log")
ax1.set_yscale("log")
ax1.set_xlim(1e-3, 9e-2)
ax1.set_ylim(2e-2, 5e+4)


# T
T_grid = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-4,
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-3,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8,
          5.0, 5.2, 5.4, 5.6, 5.8,
          6.0, 6.2, 6.4, 6.6, 6.8,
          7.0, 7.2, 7.4, 7.6, 7.8,
          8.0, 8.2, 8.4, 8.6, 8.8,
          9.0, 9.2, 9.4, 9.6, 9.8])*1e-2,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8])*1e-1])

ax2.plot(T_grid, make_list_tau("LE", "TH", T_grid), color="red", label="LE :"+r"$~T>T_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax2.plot(T_grid, make_list_tau("LE", "TL", T_grid), color="blue", label="LE :"+r"$~T<T_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax2.plot(T_grid, make_list_tau("TDGL", "TH", T_grid), color="red", label="TDGL :"+r"$~T>T_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)
ax2.plot(T_grid, make_list_tau("TDGL", "TL", T_grid), color="blue", label="TDGL :"+r"$~T<T_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)

dum_grid = np.linspace(1e-4, 1e-3, 20)
ax2.plot(dum_grid, np.array(dum_grid)**(-1)*1.3e-2, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax2.text(1.5e-4, 5.4e+0, r"$\sim \epsilon_{CP}^{-1}$", fontsize=14)

ax2.set_title(r"$\mu=\mu_{CP}$", fontsize=18, pad=11)
leg=ax2.legend(fontsize=11.5, loc="upper center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax2.set_xscale("log")
ax2.set_yscale("log")
ax2.set_xlim(1e-4, 4e-1)
ax2.set_ylim(2e-2, 5e+4)


# mu
mu_grid = np.concatenate([
np.array([1, 2, 3, 4, 5, 6, 7, 8, 9])*1e-4,
np.array([1.0, 1.2, 1.4, 1.6, 1.8,
          2.0, 2.2, 2.4, 2.6, 2.8,
          3.0, 3.2, 3.4, 3.6, 3.8,
          4.0, 4.2, 4.4, 4.6, 4.8,
          5.0, 5.2, 5.4, 5.6, 5.8,
          6.0, 6.2, 6.4, 6.6, 6.8,
          7.0, 7.2, 7.4, 7.6, 7.8,
          8.0, 8.2, 8.4, 8.6, 8.8,
          9.0, 9.2, 9.4, 9.6, 9.8])*1e-3,
np.arange(1e-2, mu_limit/mu_CP-1, 2e-3)])

ax3.plot(mu_grid, make_list_tau("LE", "muH", mu_grid), color="red", label="LE :"+r"$~\mu>\mu_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax3.plot(mu_grid, make_list_tau("LE", "muL", mu_grid), color="blue", label="LE :"+r"$~\mu<\mu_{CP}$", linestyle="solid", linewidth=4, zorder=2.0)
ax3.plot(mu_grid, make_list_tau("TDGL", "muH", mu_grid), color="red", label="TDGL :"+r"$~\mu>\mu_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)
ax3.plot(mu_grid, make_list_tau("TDGL", "muL", mu_grid), color="blue", label="TDGL :"+r"$~\mu<\mu_{CP}$", linestyle="dashed", linewidth=2, zorder=2.0)

dum_grid = np.linspace(1e-4, 6e-4, 20)
ax3.plot(dum_grid, np.array(dum_grid)**(-1)*3.0e-2, color="black", linestyle="dotted", linewidth=1.5, zorder=20)
ax3.text(1.8e-4, 3.2e+2, r"$\sim \epsilon_{CP}^{-1}$", fontsize=14)

ax3.set_title(r"$T=T_{CP}$", fontsize=18, pad=10)
leg=ax3.legend(fontsize=11.5, loc="upper center", ncol=2, columnspacing=1.0)
leg.set_zorder(100)
ax3.set_xscale("log")
ax3.set_yscale("log")
ax3.set_xlim(1e-4, mu_limit/mu_CP-1)
ax3.set_ylim(2e-2, 5e+4)
ax3.yaxis.set_minor_locator(ticker.LogLocator(numticks=10, subs=(.1,.2,.3,.4,.5,.6,.7,.8,.9)))


# set
f_wspace = 0.03
f_bottom = 0.15
f_top    = 1.00
f_left   = 0.07
f_right  = 0.92+f_wspace*2
fig.subplots_adjust(bottom=f_bottom, left=f_left, top=f_top, right=f_right, wspace=f_wspace)
fig.text(0.52, -0.01, r"$\epsilon_{CP}(T, \mu)$", ha="center", va="center", fontsize=18)
fig.text(0.01, 0.57, r"$\tau_\sigma~T$", ha="center", va="center", rotation="vertical", fontsize=18)
plt.savefig("tau_QCDCP.pdf")
plt.show()
##################################

